SimWorld: An Open-ended Realistic Simulator for Autonomous Agents in Physical and Social Worlds

While LLM/VLM-powered AI agents have advanced rapidly in math, coding, and computer use, their applications in complex physical and social environments remain challenging. Building agents that can survive and thrive in the real world (for example, by autonomously earning income or running a business) requires massive-scale interaction, reasoning, training, and evaluation across diverse embodied scenarios. However, existing world simulators for such development fall short: they often rely on limited hand-crafted environments, simulate simplified game-like physics and social rules, and lack native support for LLM/VLM agents. We introduce SimWorld, a new simulator built on Unreal Engine 5, designed for developing and evaluating LLM/VLM agents in rich, real-world-like settings. SimWorld offers three core capabilities: (1) realistic, open-ended world simulation, including accurate physical and social dynamics and language-driven procedural environment generation; (2) a rich interface for LLM/VLM agents, with multimodal world inputs and open-vocabulary actions at varying levels of abstraction; and (3) diverse and extensible physical and social reasoning scenarios that are easily customizable by users. We demonstrate SimWorld by deploying frontier LLM agents (e.g., GPT-4o, Gemini-2.5-Flash, Claude-3.5, and DeepSeek-Prover-V2) on long-horizon multi-agent delivery tasks involving strategic cooperation and competition. The results reveal distinct reasoning patterns and limitations across models. We open-source SimWorld and hope it becomes a foundational platform for advancing real-world agent intelligence across disciplines: https://simworld.org.

==> prompts/case_study2_reasoning.py <==
Action: Do Nothing
Reasoning:
Case1= """
Since I have no orders to deliver and no new orders to bid on, I'll wait at my current position to conserve energy and wait for new orders to appear.
"""

Case2= """
I have no orders to deliver and no money to buy anything, so I should wait for new orders from the platform.
"""

Action: Bidding
Reasoning:
Case1="""Since I don't have any money yet and there are good orders near me, I will bid 142.0 for Order(customer_position=Vector(x=-18300.0, y=-1700.0), store_position=Vector(x=-21700.0, y=1700.0)) since it's close to my current position and has a good profit margin.
"""


Case2="""
Since I have no money and no active orders, I should bid on Order(max_sale_price=146.5775036765818, min_sale_price=114.8202263455568) which starts near my location at Vector(x=38300.0, y=-1700.0) to maximize efficiency.
"""

Case3="""
Since I have no orders and no money, I'll bid for Order 2 which delivers between -58300,-1700 and -58300,1700 since it's closest to my current location and has a short estimated time of 68 seconds.
"""

Case4="""
As I have 0 dollars and see other delivery men bidding 130-140 for the first order, I should bid 143 dollars for Order 9 which has high max price and is close to store position to start earning money.
"""

Case5="""
Since I already bid an order but lost to competitor who bid 130, I need to bid a higher price of 135 for Order(customer_position=Vector(x=-18300.0, y=-1700.0), store_position=Vector(x=1700.0, y=-21700.0)) to increase my chances of winning.
"""

Action: Change Speed
Reasoning:
Case1="""
Since I have no orders to deliver and there are no new orders to bid on, I should change my walking speed to 200 cm/s to conserve energy while still maintaining reasonable mobility.
"""

Case2="""
I have an order to pick up at Vector(x=-21700.0, y=1700.0), so I need to move through Vector(x=21700.0, y=1700.0) to get there, but I've been moving back and forth inefficiently, so I should change my walking speed to 200 cm/s to conserve energy while maintaining progress.
"""
Action:Pick Up Order
Reasoning:
Case1="""
Since I already bid for two orders and have high competition, I should move towards Vector(x=18300.0, y=1700.0) to get closer to my assigned order's store location at Vector(x=38300.0, y=-1700.0).
"""

Case2="""
I need to go to Vector(x=-18300.0, y=-1700.0) to compete with other delivery men for orders near there since there are multiple orders in that area.
"""

Case3="""
I am at the edge of the map and low on money, so I will move towards Vector(x=38300.0, y=1700.0) to be closer to the center where orders are concentrated.
"""

Case4="""
I need to move towards Vector(x=38300.0, y=1700.0) to pick up my order at the store since I have already won the bid for the delivery to Vector(x=21700.0, y=-21700.0)
"""

Case5="""
I have two orders to pick up and I'm closer to the first store at (-58300, 1700), so I'll move towards Vector(-41700.0, 1700.0) to pick up the first order.
"""


Action:Deliver Order
Reasoning:
Case1="""
I will go to Vector(x=38300.0, y=1700.0) since it's on the path to the store of my current order at Vector(x=-21700.0, y=1700.0).
"""

Case2="""
I need to deliver order at Vector(x=-58300.0, y=-1700.0) since I have already picked it up and I'm at the store position, so I will move to Vector(x=-58300.0, y=-1700.0).
"""

Case3="""
I have an order to deliver to Vector(x=-1700.0, y=-1700.0) and I'm at the store location, so I'll move to Vector(x=21700.0, y=-1700.0) which is on the shortest path to the customer.
"""

Case4="""
I should move to Vector(x=-18300.0, y=-1700.0) to deliver the order since it's closest and will let me earn money quickly.
"""


Action:Buy Beverage
Reasoning:
Case1="""
I am at the edge of the map with low energy and multiple nearby orders, so I should buy a beverage to recover energy before taking on more deliveries.
"""

Case2="""
My energy is getting low at 80 and I have a long delivery ahead, so I should buy a beverage to recover energy before heading to the store location.
"""

Case3="""
I have a picked up order but my energy is getting low, so I should buy a beverage first to ensure I can complete the delivery safely.
"""

Action: Buy Bike
Reasoning:
Case1="""
I have several orders at my current location but need to pick them up from distant stores, so I should buy a bike first to increase efficiency since I have enough money
"""

Action: Shared Order
Reasoning:
Case1="""
DeliveryMan 1:I need to deliver my current orders but have low energy, so I should share an order to reduce my workload and conserve energy.

DeliveryMan 4: Since DeliveryMan 1 has opened a shared order with a meeting point at Vector(x=18300.0, y=-1700.0), I should move to Vector(x=18300.0, y=-1700.0) to accept and join the shared delivery.

DeliveryMan 1: Since I am at the meeting point Vector(x=1700.0, y=-1700.0) and DeliveryMan 4 wants to join my shared order, I should wait here to meet him.

DeliveryMan 4: Since I am at the meeting point and have low energy but not enough money for beverage, I should wait here to get my share from the shared orders to earn money first.

DeliveryMan 1: I don't have enough money or energy to take new orders, and my first shared order has been waiting too long, so I should cancel the shared order Order(max_sale_price=142.4723211683914, min_sale_price=114.17753296249396, customer_position=Vector(x=-18300.0, y=-1700.0), store_position=Vector(x=1700.0, y=-21700.0)) and do it myself.
"""

==> prompts/experiment2_system_prompt.py <==
SYSTEM_PROMPT = """
You face the following considerations:
1. Accepting orders along your route can increase earnings efficiency by reducing empty travel time and grouping deliveries.
2. Risks include unpredictable road conditions, inaccurate time estimates, and potential delays leading to penalties and lower ratings.
3. Late deliveries incur negative ratings and monetary penalties, affecting your overall performance.
4. For each order, evaluate its fit to your current route, delivery time promise, and balance efficiency with service quality.
5. You can buy a bike for <PRICE_OF_BIKE> dollars to increase speed and reduce energy consumption.
6. You can change your speed (<DELIVERY_MAN_MIN_SPEED> to <DELIVERY_MAN_MAX_SPEED> cm/s); higher speeds consume more energy.
7. You may share a picked-up order with another delivery man by specifying a meeting point; both delivery men share earnings and penalties if late. This can bring both of you more money and save your energy.
8. You can cancel a shared order if no one accepts it after a long wait. That means you decide to do it by yourself, rather than waiting for too long which may lead to a penalty.
9. If low on energy, go to a supply point to buy a beverage (cost <COST_OF_BEVERAGE> dollars, recovers <DELIVERY_MAN_RECOVER_ENERGY_AMOUNT> energy).
10. You need to finish order in time to make money, do not bid a order and not delivery it.

Important:
- All your decisions are based on your persona and the considerations.
- Provide only the final action in JSON, the JSON format would be given in each round of request. Do not add explanations or repeat given examples.
- There are other delivery men in the city, try to compete with them or cooperate with them according to the your persona and the situation.
- If you can not make the most money at the end of game, you will die. So try your best to use the rules to make the most money.
"""

==> prompts/experiment2_user_prompt.py <==
# User prompt to output the reasoning
REASONING_USER_PROMPT = """
You are now at <POSITION> in a city, where the unit is cm.
You can buy and use a beverage to recover your energy.
Your position is always at or near a node in the graph and you can move from one node to another node only if there is an edge between the two nodes. All your possible next waypoints are:
<POSSIBLE_NEXT_WAYPOINTS>
You have already picked up the following order in the format of Order:
<PICKED_UP_ORDER>
You already have the following orders in the format of List[Order]:
<ORDERS>
Also, you can bid for new orders from the platform in the format of List[Order]:
<ORDERS_TO_BID>
And you could notice the following notification, which is the platform wanna you to know:
<NOTIFICATION>
For each order, you should check the attributes before making a decision:
- max_sale_price: the maximum price of the order.
- min_sale_price: the minimum price of the order.
- customer_position: the position of the customer.
- store_position: the position of the store.
- has_picked_up: whether the order has been picked up by you.
- estimated_time: the estimated time to deliver the order.
- is_shared: whether the order is shared.
- meeting_point: the meeting point of the shared order.
- spent_time: the time that has passed since the order was opened.
Note that you consume energy as long as you move. There are two ways to move: walking and driving. You lose energy as long as you move. Walking is your default way to move and you can choose to buy a bike to drive if you have enough money. Your current walking speed is <SPEED> cm/s. Faster walking speed will consume more energy. Now your moving way is <PHYSICAL_STATE>.
Currently, you have <MONEY> dollars and <ENERGY> energy.

You have the following history of your actions:
<HISTORY>
The first item of each tuple in the history is your position, and the second item is your action.
From top to bottom, the history is sorted by time. The most recent action is at the bottom.
To improve efficiency, avoid visiting the same position more than once unless necessary and avoid repeating the same action except Deliver a order.

Now you need to make a decision. You have the following options:

1. Bid for an order. You can bid for an order from the platform. You can only bid for an order on the platform. The bid price should be between the min_sale_price and max_sale_price of the order.
2. Pick up an order. You can pick up an order from your orders. You can only pick up an order that has not belonged to you.
3. Deliver an order. You can deliver an order from your orders. Do not deliver the order that has not been picked up by you.
4. Buy a beverage. When your energy is low, you can buy a beverage to recover your energy. The price of beverage start from <COST_OF_BEVERAGE> dollars and will go up 5% every time you buy a beverage. A beverage recovers <RECOVER_ENERGY_AMOUNT> energy.
5. Open a shared order. You can open a shared order from your orders so another delivery man can join the shared order. This can save your time and energy, but you need to split the earnings with another delivery man. You can only share an order that has been picked up by you. You need to decide the meeting point and go there to wait for another delivery man. They will finish the rest of the order. Note that if the shared order is delivered late, both of you will receive negative customer ratings and penalties.
6. Go to the meeting point. If you are joining a shared order, you need to go to the meeting point and wait for another delivery man.
7. Cancel a shared order. If a shared order has not been accepted by another delivery man for a long time, you can cancel it and do it by yourself.
8. Change walking speed. You can change your walking speed to a new walking speed (range from 100 to 250 cm/s).
9. Buy a bike. You can buy a bike to increase your speed. A bike costs <PRICE_OF_BIKE> dollars. But it will increase your speed and decrease your energy consumption.

Make a reasoning about your next action based on the above information. For each action, you have the following tips:

Explain your reasoning using one sentence with clear instructions in json format.

Example reasoning (do not repeat):

{'reasoning': 'I have enough money to buy a bike, so I will buy a bike now.'}

Now, provide only the action JSON with keys: reasoning.
"""


# User prompt to output the action
ACTION_USER_PROMPT = """
Your reasoning: <REASONING>

Now you need to respond your action in json format. Note that you can only choose one of the following actions:

1. Bid for an order. Respond with the index of the order you want to bid for and the bid price.
2. Pick up an order. Respond with the index of the order you want to pick up, the next waypoint and the target point.
3. Deliver an order. Respond with the index of the order you want to deliver, the next waypoint and the target point.
4. Buy a beverage. Just respond with your choice.
5. Open a shared order. Respond with the index of the order you want to share and the meeting point.
6. Go to the meeting point. Respond with the index of the shared order you want to join and the next waypoint.
7. Cancel a shared order. Respond with the index of the shared order you want to cancel.
8. Change walking speed. Respond with the new walking speed.
9. Buy a bike. Just respond with your choice.

Provide only the action JSON with keys: choice, index, target_point, meeting_point, next_waypoint, new_speed.

Example action (do not repeat):

{'choice': 1, 'index': 1, 'target_point': (200, 200), 'meeting_point': (300, 300), 'next_waypoint': (400, 400), 'new_speed': 200}
"""

==> prompts/reasoning.py <==
Prompt: You are currently at ...
Action: Turn around
Reasoning: The relative angle to the next waypoint is 144.77 degrees, which is greater than 15 degrees. So I need to turn to face the next waypoint. The path to the waypoint is clear based on the images.

Prompt: You are currently at ...
Action: Step forward
Reasoning: I am facing the next waypoint (relative angle 0.77 degrees) and the path is clear. My last action was a turn, so now I should move forward. The distance to the waypoint is 948.68 cm, and my speed is 200 cm/s, so I can reach it in 4.74 seconds, which is within the allowed duration.

Prompt: You are currently at ...
Action: Turn around
Reasoning: The relative angle to the next waypoint is -16.89 degrees. Since the absolute value of this angle (16.89) is greater than the 15-degree threshold, I need to adjust my direction. The negative sign indicates the waypoint is to my left, so I will turn counter-clockwise. The current view shows no obstacles directly in the path to the waypoint. My last action was stepping forward, so a turn action is not repetitive.

Prompt: You are currently at ...
Action: Step forward
Reasoning: I am facing the next waypoint (relative angle -0.89 degrees). The path is clear. My last action was turning, so I should move forward now. The distance to the waypoint is 896.46 cm, and my speed is 200 cm/s, so the time to reach is 896.46 / 200 = 4.48 seconds.

Prompt: You are currently at ...
Action: Step forward
Reasoning: The path to the next waypoint is clear and I am facing it. The relative angle is small (-2.55 degrees), so no turn is needed. I will step forward to get closer to the waypoint.

Prompt: You are currently at ...
Action: Step forward
Reasoning: The path to the next waypoint is clear, and the relative angle is small (-7.56 degrees). Therefore, I will step forward towards the waypoint. The time to reach the waypoint at 200 cm/s is approximately 4.5 seconds, which is within the allowed duration.

Prompt: You are currently at ...
Action: Turn around
Reasoning: My current target waypoint is Vector(x=-1850.0, y=-4800.0), which I selected in my previous action. The relative angle to this waypoint is 179.06 degrees. This is significantly greater than the 15-degree threshold, indicating I am facing almost directly opposite to the waypoint. The current visual information shows a tree immediately in front of me, blocking my current path. By turning 179.06 degrees to the right (clockwise, as the relative angle is positive), I will align myself with the waypoint. The tree currently in front will then be behind me. According to the guidelines, if the last action was choosing a new waypoint, I should attempt to move towards it. Turning to face it is the first step. This action does not violate rules against repeated waypoint selection or consecutive turns, as my action history is CHOOSE_WAYPOINT, TURN, CHOOSE_WAYPOINT, and now TURN.

Prompt: You are currently at ...
Action: Step forward
Reasoning: I am currently facing the next waypoint (Vector(x=-1850.0, y=-4800.0)) with a relative angle of 0.06 degrees, which is well within the 15-degree tolerance. The current view shows that the path to the waypoint is clear. My last action was a turn, and prior to that I chose a new waypoint and turned. To make progress and avoid repeated turns, I should now move forward. The next waypoint is 118.72 cm away. The instructions state that a step duration of 1-5 seconds is acceptable. Therefore, I will choose to step forward for 1.0 second. At a speed of 200 cm/s, this means I will move 200 cm, which will overshoot the current waypoint. This is acceptable given the duration constraint, and the system will provide a new state afterwards.

Prompt: You are currently at ...
Action: Turn around
Reasoning: The relative angle to the next waypoint is 77.64 degrees, which is greater than 15 degrees. Therefore, I need to turn to face the waypoint. Since the angle is positive, I will turn right (clockwise).

Prompt: You are currently at ...
Action: Choose waypoint
Reasoning: The current next waypoint Vector(x=-1550.0, y=-3900.0) is blocked by a barrier visible in the current view. I am choosing a new waypoint Vector(x=-1250.0, y=-3900.0), which is to the right of the current blocked path. Visual inspection suggests this path might be clearer.

Prompt: You are currently at ...
Action: Turn around
Reasoning: My last action was choosing a new waypoint. The current waypoint is Vector(x=-1250.0, y=-3900.0). The relative angle to this waypoint is -15.62 degrees. Since the absolute value of the relative angle (15.62 degrees) is greater than the 15-degree threshold, I need to turn to face the waypoint. The negative angle indicates the waypoint is to my left, so I will turn counter-clockwise by 15.62 degrees. The current view shows no immediate obstacles in that direction.

Prompt: You are currently at ...
Action: Turn around
Reasoning: The last action was choosing a new waypoint. The current waypoint is Vector(x=-1550.0, y=-3900.0). The relative angle to this waypoint is 15.64 degrees, which is greater than the 15-degree threshold for turning. The waypoint is to my right, so I need to turn clockwise. The path to the waypoint appears clear from the current view.

Prompt: You are currently at ...
Action: Step forward
Reasoning: I am facing the next waypoint (relative angle 0.64 degrees) and it is not blocked. My last action was a turn, and before that I chose a new waypoint. Therefore, I should now move towards the current waypoint. The distance is 928.38 cm and speed is 200 cm/s, so it would take about 4.64 seconds to reach it. I will step forward for 4.5 seconds.

Prompt: You are currently at ...
Action: Choose waypoint
Reasoning: The current next waypoint Vector(x=-1550.0, y=-3900.0) is visibly blocked by a construction barrier. I am choosing a new waypoint, Vector(x=-1850.0, y=-3900.0), which is to the left of the current blocked waypoint and appears to offer a clear path around the barrier based on the current view.

Prompt: You are currently at ...
Action: Choose waypoint
Reasoning: My last action was choosing a new waypoint. The current next waypoint Vector(x=-1850.0, y=-3900.0) is 19.41 degrees to my right. The current view shows a barrier to the right, which likely blocks this waypoint. Therefore, I will choose a new waypoint that is to the left of the current one and the barrier, which is Vector(x=-2300.0, y=-3900.0).

Prompt: You are currently at ...
Action: Step forward
Reasoning: I am facing the next waypoint (relative angle 0.78 degrees), and the path appears clear based on the current and previous views. My last action was a turn, preceded by choosing a new waypoint. According to the rules, I should now move towards the current waypoint. I will step forward for 5.0 seconds to get closer to the waypoint, which is 1046.26 cm away and my speed is 200 cm/s.

Prompt: You are currently at ...
Action: Turn around
Reasoning: My last action was choosing a new waypoint. The current waypoint is not blocked. The relative angle to the waypoint is -24.59 degrees, which is greater than 15 degrees. Therefore, I need to turn left to face the waypoint.

Prompt: You are currently at ...
Action: Choose waypoint
Reasoning: The current waypoint Vector(x=-1850.0, y=-3900.0) is blocked by a construction barrier visible in the current view. Therefore, a new waypoint needs to be chosen. Vector(x=-1550.0, y=-3900.0) is selected as it is to the right of the barrier, requires a moderate turn (+19.3 degrees), and progresses towards the final destination. The right side appears more open based on the image.

Prompt: You are currently at ...
Action: Turn around
Reasoning: My last action was choosing a new waypoint. The relative angle to the current waypoint is -19.36 degrees, which is greater than 15 degrees. Therefore, I need to turn to face the waypoint. The obstacle in the view is distant and does not immediately block the path for turning.

Prompt: You are currently at ...
Action: Turn around
Reasoning: The last action was choosing a new waypoint. The current waypoint is not blocked based on the visual information. The relative angle to the next waypoint is -16.62 degrees, which is greater than the 15-degree threshold for turning. Therefore, I will turn left by 16.62 degrees to align with the next waypoint.

Prompt: You are currently at ...
Action: Step forward
Reasoning: The next waypoint is 441.28 cm away and the relative angle is -1.47 degrees, which is small. The path appears clear from the current and previous views. The last action was stepping forward, so continuing to move towards the waypoint is appropriate. The calculated duration to reach the waypoint is 2.2 seconds, which is within the acceptable range.

Prompt: You are currently at ...
Action: Turn around
Reasoning: The relative angle to the next waypoint is 47.34 degrees, which is greater than 15 degrees. Therefore, I need to turn to face the waypoint. The waypoint is to my right, so I will turn clockwise.

Prompt: You are currently at ...
Action: Step forward
Reasoning: My last action was to turn towards the waypoint. I am now facing the waypoint (relative angle 0.34 degrees). The path to the waypoint appears clear in both current and previous views. The distance to the waypoint is 939.89 cm. At a speed of 200 cm/s, it would take about 4.7 seconds. I will step forward for 4.5 seconds, which is within the 1-5 second limit and will get me close to the waypoint.

Prompt: You are currently at ...
Action: Step forward
Reasoning: The relative angle to the next waypoint is -10.52 degrees, which is within the 15-degree tolerance, so I am roughly facing it. The current view shows a clear path to the waypoint. My last action was stepping forward, so I should continue moving towards the waypoint. The distance to the waypoint is 1347.75 cm. Stepping forward for 4.0 seconds at 200 cm/s will cover 800 cm, bringing me closer to the waypoint without exceeding the maximum step duration of 5 seconds.

==> prompts/vlm_system_prompt.py <==
SYSTEM_PROMPT = """
You are an embodied agent in a 3D simulation environment, where the unit is centimeters (cm). Your task is to navigate from your current position to a specified destination safely and efficiently. A path to the destination is provided as a list of waypoints. You only need to go to the next waypoint if it's not blocked. Otherwise, you should choose a new next waypoint. For this task, please only output a parsable json string inside brackets. Please start your answer with { and end your answer with }. Don't include any notes or explanations with the output json string.
"""

==> prompts/vlm_system_prompt_without_planner.py <==
SYSTEM_PROMPT = """
You are an embodied agent in a 3D simulation environment, where the unit is centimeters (cm). You are good at navigating in a city environment. Your task is to navigate from your current position to a specified destination safely and efficiently. For this task, please only output a parsable json string inside brackets. Please start your answer with { and end your answer with }. Don't include any notes or explanations with the output json string.
"""

==> prompts/vlm_user_prompt.py <==
USER_PROMPT = """
Currently you are at {current_position} and your direction is {current_direction}. Your final destination is {target_position}. Your next waypoint is {next_waypoint}, among the possible next waypoints: {possible_next_waypoints}. The next waypoint is {relative_distance:.2f} cm away from you. The relative angle to the next waypoint is {relative_angle:.2f} degrees (negative means next waypoint is to your left, positive means next waypoint is to your right). Your walking speed is 200 cm/s. 

You are given two images:
- Previous view (1 step ago): shows what you saw before your last decision.
- Current view: shows what you see now.
Use the two images to understand the changes in your surroundings and help you make a better decision.

You have the following action history (most recent at the bottom):
{action_history} 
Before making your decision, you should consider the history of actions. Avoid choosing a new waypoint multiple times in a row. If your last action was choosing a new waypoint, you should now try moving toward it unless it's truly blocked. Avoid turning around multiple times in a row. You should try to move forward a little bit before turning around.

You must:
- Avoid obstacles and pedestrians on the street.
- Obey traffic lights when at intersections: stop at red lights, proceed on green.
- Use both current and previous visual observations to assess your surroundings.
- Only adjust your walking direction when it deviates more than 15 degrees from the next waypoint.
- Avoid selecting a new waypoint repeatedly or turning around too frequently.
- Never walk forward continuously for more than 5 seconds; 1-5 seconds is acceptable.

Think step by step and reason about your decision.
- If you are facing your next waypoint and it's not blocked, you should move forward for a short time (1-5 seconds).
- If you are not facing your next waypoint roughly, you should turn around to face the next waypoint.
- If your next waypoint is blocked, you should choose a new waypoint from the possible next waypoints.
- If you get stuck, you can turn around and change your next waypoint or step backward for a short time (1-5 seconds).
- If you are at an intersection, you should stop and wait for the pedestrian light to turn green before moving.
- If you need to change your view, you can look up or set your field of view.

Now it's time for you to make a decision. You have the following options:
- 0: Do nothing.
- 1: Step. Must specify duration (max 5 sec) and direction (0 = forward, 1 = backward).
- 2: Turn. Specify angle (0-180 degrees) and direction (clockwise = true/false).
- 3: Look up. Specify look_up_angle (-90 to 90 degrees).
- 4: Set field of view. Specify fov (0-180 degrees).
- 5: Choose a new waypoint. Must specify one from the possible next waypoints.

Output a single json object string, whose keys are 'choice', 'duration', 'direction', 'angle', 'clockwise', 'look_up_angle', 'fov', 'new_waypoint'.
"""

==> prompts/vlm_user_prompt_without_planner.py <==
USER_PROMPT = """
You are currently at {current_position} and your direction is {current_direction}. Your final destination is {target_position}. The destination is approximately {relative_distance:.2f} cm away, and the relative angle to it is {relative_angle:.2f} degrees (negative = to your left, positive = to your right). Your walking speed is 200 cm/s.

You are given two images:
- Previous view (1 step ago): what you saw before your last decision.
- Current view: what you see now.
Use these images to understand how your environment is changing and make smart decisions.

You have the following action history (most recent at the bottom):
{action_history} 
Before making your decision, you should consider the history of actions.

The relative distance and angle only give you a rough idea of where the destination is. You must not walk directly toward the destination without checking the surroundings. Carefully plan your path instead.

You must:
- Avoid obstacles on the sidewalk.
- Keep walking on the sidewalk. Do not step into the roadway, crash into buildings, or hit obstacles on your way.
- Use both current and previous visual observations to assess your surroundings.
- Never walk forward continuously for more than 5 seconds; 1-5 seconds is acceptable.

You are required to make a decision for your next action. You have the following options:
- 0: Do nothing.
- 1: Step. Must specify duration (max 5 sec) and direction (0 = forward, 1 = backward).
- 2: Turn. Specify angle (0-180 degrees) and direction (clockwise = true/false).

Output a single json object string, whose keys are 'choice', 'duration', 'direction', 'angle', 'clockwise', 'new_waypoint'.
"""

